The RoboPol sample of optical polarimetric standards

Optical polarimeters are typically calibrated using measurements of stars with known and stable polarization parameters. However, there is a lack of such stars available across the sky. Many of the currently available standards are not suitable for medium and large telescopes due to their high brightness. Moreover, as we find, some of the used polarimetric standards are in fact variable or have polarization parameters that differ from their cataloged values. Our goal is to establish a sample of stable standards suitable for calibrating linear optical polarimeters with an accuracy down to $10^{-3}$ in fractional polarization. For five years, we have been running a monitoring campaign of a sample of standard candidates comprised of 107 stars distributed across the northern sky. We analyzed the variability of the linear polarization of these stars, taking into account the non-Gaussian nature of fractional polarization measurements. For a subsample of nine stars, we also performed multiband polarization measurements. We created a new catalog of 65 stars (see Table 2) that are stable, have small uncertainties of measured polarimetric parameters, and can be used as calibrators of polarimeters at medium- and large-size telescopes.

==> img2/makelinks.sh <==
#!/bin/bash


for f in `ls -1 ../../2_inst_subtr_data/plots/`
do
   #ln -s "../../2_inst_subtr_data/plots/"$f .
   cp "../../2_inst_subtr_data/plots/"$f .
done

